MPPI-Generic: A CUDA Library for Stochastic Trajectory Optimization

This paper introduces a new C++/CUDA library for GPU-accelerated stochastic optimization called MPPI-Generic. It provides implementations of Model Predictive Path Integral control, Tube-Model Predictive Path Integral Control, and Robust Model Predictive Path Integral Control, and allows for these algorithms to be used across many pre-existing dynamics models and cost functions. Furthermore, researchers can create their own dynamics models or cost functions following our API definitions without needing to change the actual Model Predictive Path Integral Control code. Finally, we compare computational performance to other popular implementations of Model Predictive Path Integral Control over a variety of GPUs to show the real-time capabilities our library can allow for. Library code can be found at: https://acdslab.github.io/mppi-generic-website/ .

==> code_examples/Unicycle/unicycle.cu <==
void Unicycle::computeStateDeriv(
    const Eigen::Ref<const state_array>& x,
    const Eigen::Ref<const control_array>& u,
    Eigen::Ref<state_array> xdot) {
xdot[S_INDEX(X)] = u[C_INDEX(VEL)] * cos(x[S_INDEX(YAW)]);
xdot[S_INDEX(Y)] = u[C_INDEX(VEL)] * sin(x[S_INDEX(YAW)]);
xdot[S_INDEX(YAW)]   = u[C_INDEX(YAW_DOT)];
}

__device__ void Unicycle::computeStateDeriv(
    float* x, float* u,
    float* xdot, float* theta_s) {
  xdot[S_INDEX(X)] = u[C_INDEX(VEL)] * cosf(x[S_INDEX(YAW)]);
  xdot[S_INDEX(Y)] = u[C_INDEX(VEL)] * sinf(x[S_INDEX(YAW)]);
  xdot[S_INDEX(YAW)]   = u[C_INDEX(YAW_DOT)];
}

Unicycle::state_array Unicycle::stateFromMap(const std::map<std::string, float>& map) {
  state_array s;
  s[S_INDEX(X)] = map.at("X");
  s[S_INDEX(Y)] = map.at("POS_Y");
  s[S_INDEX(YAW)] = map.at("YAW");
  return s;
}


==> code_examples/Unicycle/unicycle_cost.cu <==
#include "unicycle_cost.cuh"

UnicycleCost::UnicycleCost(cudaStream_t stream)
{
  this->bindToStream(stream);
}

float UnicycleCost::computeStateCost(const Eigen::Ref<const output_array> y, int timestep, int* crash_status) {
  float cost = 0;
  float y_abs = abs(y[O_IND_CLASS(DYN_P, Y)]);
  if (y_abs < this->params_.width) {
    cost = y_abs;
  } else { // Quadratic cost outside the road width
    cost = y_abs * y_abs;
  }
  return this->params_.coeff * cost;
}

float UnicycleCost::terminalCost(const Eigen::Ref<const output_array> y) {
  return 0;
}

__device__ float UnicycleCost::computeStateCost(float* y, int timestep, float* theta_c, int* crash_status) {
  float cost = 0;
  float y_abs = abs(y[O_IND_CLASS(DYN_P, Y)]);
  if (y_abs < this->params_.width) { // Linear cost within the road width
    cost = y_abs;
  } else { // Quadratic cost outside the road width
    cost = y_abs * y_abs;
  }
  return this->params_.coeff * cost;
}

__device__ float UnicycleCost::terminalCost(float* y, float* theta_c) {
  return 0;
}

